An augmented Lagrangian trust-region method with inexact gradient evaluations to accelerate constrained optimization problems using model hyperreduction

We present an augmented Lagrangian trust-region method to efficiently solve constrained optimization problems governed by large-scale nonlinear systems with application to partial differential equation-constrained optimization. At each major augmented Lagrangian iteration, the expensive optimization subproblem involving the full nonlinear system is replaced by an empirical quadrature-based hyperreduced model constructed on-the-fly. To ensure convergence of these inexact augmented Lagrangian subproblems, we develop a bound-constrained trust-region method that allows for inexact gradient evaluations, and specialize it to our specific setting that leverages hyperreduced models. This approach circumvents a traditional training phase because the models are built on-the-fly in accordance with the requirements of the trust-region convergence theory. Two numerical experiments (constrained aerodynamic shape design) demonstrate the convergence and efficiency of the proposed work. A speedup of 12.7x (for all computational costs, even costs traditionally considered "offline" such as snapshot collection and data compression) relative to a standard optimization approach that does not leverage model reduction is shown.

==> _py/inv1/final/rom_eqp.py <==
import numpy as np
from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import circle, pentagon, square, dot
from pytikz.style import Linestyle
from pytikz.sys_core import write_tex, cleanup_compile

# # Line styles
plus = Linestyle(mark='+', mark_size=2, mark_options='{solid}')
tri_up = Linestyle(mark='triangle', mark_size=2, mark_options='{solid}')
cross = Linestyle(mark='x', mark_size=2, mark_options='{solid}')
diamond = Linestyle(mark='diamond', mark_size=2, mark_options='{solid}')
otimes = Linestyle(mark='otimes', mark_size=2, mark_options='{solid}')

# # Create PGFPlots figure and axes
fig1 = Figure()
ax1  = Axes('axis', xmin=0,
           ymode='log',
           xlabel='{time $(s)$}', ylabel='{$S_i$}',
           parent=fig1)

fig2 = Figure()
ax2  = Axes('axis', xmin=0,
           ymode='log',
           xlabel='{time $(s)$}', ylabel='{$||\cbm_i||_\infty$}',
           parent=fig2)

fig3 = Figure()
ax3  = Axes('axis', xmin=0,
           ymode='log',
           xlabel='{time $(s)$}', ylabel='{$j_i$}',
           parent=fig3)
#ax.add_bound_box([0.0, 1.0], [0.0, 1.0])

# # Load HDM data
dat_hdm = np.load('./hdm.npz')

dat_eqp = np.load('./eqp.npz')
dat_rom = np.load('./rom.npz')


# # Plot lines
color = ['blue', 'red', 'black']
lin_type = ['solid', 'dashed']
markers = [dot, circle]

'''
Groups: P10: dot
        P25: circle
        P50: diamond

        F10: solid
        F50: dashed
        F100: dotted
'''
# # First plot true objective function
def get_t(t_per_it, f):
    nit = len(f)
    t = np.zeros(nit)
    for i in range(nit):
        t[i] = sum(t_per_it[:i+1])
    return t

#############################
fi = dat_hdm['fval'][:, 0][0]
fs = dat_hdm['fval'][:, 0][-1]
mark_freq = 1

f = dat_eqp['f_org'][0, :]
c = dat_eqp['c'][0, :]
t_per_it = dat_eqp['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f-fs)/fi, markers[0], 'thick', lin_type[0], color[0], mark_repeat=mark_freq, parent=ax1, label='line:feqp')
Line(t, np.abs(c), markers[0], 'thick', lin_type[0], color[0], mark_repeat=mark_freq, parent=ax2, label='line:ceqp')
Line(t, np.abs(f), markers[0], 'thick', lin_type[0], color[0], mark_repeat=mark_freq, parent=ax3, label='line:feqp')

f = dat_rom['f_org'][0, :]
c = dat_rom['c'][0, :]
t_per_it = dat_rom['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f-fs)/fi, markers[1], 'thick', lin_type[1], color[1], mark_repeat=mark_freq, parent=ax1, label='line:from')
Line(t, np.abs(c), markers[1], 'thick', lin_type[1], color[1], mark_repeat=mark_freq, parent=ax2, label='line:crom')
Line(t, np.abs(f), markers[1], 'thick', lin_type[1], color[1], mark_repeat=mark_freq, parent=ax3, label='line:from')


#############################
f = dat_hdm['fval'][:, 0]
c = dat_hdm['cval'][:, 0]
t_per_it = dat_hdm['t_iter'][:,0]
t = get_t(t_per_it, f)
Line(t, np.abs(f-fs)/fi, 'thick', lin_type[0], color[2], parent=ax1, label='line:fhdm')
Line(t, np.abs(c), 'thick', lin_type[0], color[2], parent=ax2, label='line:chdm')
Line(t, np.abs(f), 'thick', lin_type[0], color[2], parent=ax3, label='line:fhdm')

write_tex(fig1, fname_prefix='s_hist', view=True)
#write_tex(fig1, fname_prefix='s_hist', view=True, pream='C:/_research/latex/preamble.tikz')
cleanup_compile('s_hist')

write_tex(fig2, fname_prefix='c_hist', view=True)
#write_tex(fig2, fname_prefix='c_hist', view=True, pream='C:/_research/latex/preamble.tikz')
cleanup_compile('c_hist')

write_tex(fig3, fname_prefix='f_hist', view=True)
#write_tex(fig3, fname_prefix='f_hist', view=True, pream='C:/_research/latex/preamble.tikz')
cleanup_compile('f_hist')


==> _py/inv1/param_factor/fact_param_study.py <==
import numpy as np
from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import circle, pentagon, square, dot
from pytikz.style import Linestyle
from pytikz.sys_core import write_tex, cleanup_compile

# # Line styles
plus = Linestyle(mark='+', mark_size=2, mark_options='{solid}')
tri_up = Linestyle(mark='triangle', mark_size=2, mark_options='{solid}')
cross = Linestyle(mark='x', mark_size=2, mark_options='{solid}')
diamond = Linestyle(mark='diamond', mark_size=2, mark_options='{solid}')
otimes = Linestyle(mark='otimes', mark_size=2, mark_options='{solid}')

# # Create PGFPlots figure and axes
fig1 = Figure()
ax1  = Axes('axis', xmin=0,
           ymode='log',
           xlabel='{time $(s)$}', ylabel='{$j_i$}',
           parent=fig1)

fig2 = Figure()
ax2  = Axes('axis', xmin=0,
           ymode='log',
           xlabel='{time $(s)$}',
           ylabel='{$||\cbm_i||_\infty$}',
           parent=fig2)

#ax.add_bound_box([0.0, 1.0], [0.0, 1.0])

# # Load HDM data
dat_hdm = np.load('./hdm-interior-point-cfg0-nref1-18pts.npz')

dat_p10f10 = np.load('./eqp-cfg0-nref1-18pts-p10-f10.npz')
dat_p10f50 = np.load('./eqp-cfg0-nref1-18pts-p10-f50.npz')
dat_p10f100 = np.load('./eqp-cfg0-nref1-18pts-p10-f100.npz')
dat_p25f10 = np.load('./eqp-cfg0-nref1-18pts-p25-f10.npz')
dat_p25f50 = np.load('./eqp-cfg0-nref1-18pts-p25-f50.npz')
dat_p25f100 = np.load('./eqp-cfg0-nref1-18pts-p25-f100.npz')
dat_p50f10 = np.load('./eqp-cfg0-nref1-18pts-p50-f10.npz')
dat_p50f50 = np.load('./eqp-cfg0-nref1-18pts-p50-f50.npz')
dat_p50f100 = np.load('./eqp-cfg0-nref1-18pts-p50-f100.npz')


# # Plot lines
color = ['blue', 'red', 'green', 'violet', 'cyan', 'purple', 'orange', 'magenta', 'black']
lin_type = ['solid', 'dashed', 'dotted']
markers = [dot, circle, diamond]

'''
Groups: P10: dot
        P25: circle
        P50: diamond

        F10: solid
        F50: dashed
        F100: dotted
'''
# # First plot true objective function
def get_t(t_per_it, f):
    nit = len(f)
    t = np.zeros(nit)
    for i in range(nit):
        t[i] = sum(t_per_it[:i+1])
    return t

#############################
mark_freq = 1

f = dat_p10f10['f_org'][0, :]
c = dat_p10f10['c'][0, :]
t_per_it = dat_p10f10['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[0], 'thick', lin_type[0], color[0], mark_repeat=mark_freq, parent=ax1, label='line:fp10f10')
Line(t, np.abs(c), markers[0], 'thick', lin_type[0], color[0], mark_repeat=mark_freq, parent=ax2, label='line:cp10f10')

f = dat_p10f50['f_org'][0, :]
c = dat_p10f50['c'][0, :]
t_per_it = dat_p10f50['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[0], 'thick', lin_type[1], color[1], mark_repeat=mark_freq, parent=ax1, label='line:fp10f50')
Line(t, np.abs(c), markers[0], 'thick', lin_type[1], color[1], mark_repeat=mark_freq, parent=ax2, label='line:cp10f50')

f = dat_p10f100['f_org'][0, :]
c = dat_p10f100['c'][0, :]
t_per_it = dat_p10f100['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[0], 'thick', lin_type[2], color[2], mark_repeat=mark_freq, parent=ax1, label='line:fp10f100')
Line(t, np.abs(c), markers[0], 'thick', lin_type[2], color[2], mark_repeat=mark_freq, parent=ax2, label='line:cp10f100')

#############################
f = dat_p25f10['f_org'][0, :]
c = dat_p25f10['c'][0, :]
t_per_it = dat_p25f10['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[1], 'thick', lin_type[0], color[3], mark_repeat=mark_freq, parent=ax1, label='line:fp25f10')
Line(t, np.abs(c), markers[1], 'thick', lin_type[0], color[3], mark_repeat=mark_freq, parent=ax2, label='line:cp25f10')

f = dat_p25f50['f_org'][0, :]
c = dat_p25f50['c'][0, :]
t_per_it = dat_p25f50['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[1], 'thick', lin_type[1], color[4], mark_repeat=mark_freq, parent=ax1, label='line:fp25f50')
Line(t, np.abs(c), markers[1], 'thick', lin_type[1], color[4], mark_repeat=mark_freq, parent=ax2, label='line:cp25f50')

f = dat_p25f100['f_org'][0, :]
c = dat_p25f100['c'][0, :]
t_per_it = dat_p25f100['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[1], 'thick', lin_type[2], color[5], mark_repeat=mark_freq, parent=ax1, label='line:fp25f100')
Line(t, np.abs(c), markers[1], 'thick', lin_type[2], color[5], mark_repeat=mark_freq, parent=ax2, label='line:cp25f100')

#############################
f = dat_p50f10['f_org'][0, :]
c = dat_p50f10['c'][0, :]
t_per_it = dat_p50f10['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[2], 'thick', lin_type[0], color[6], mark_repeat=mark_freq, parent=ax1, label='line:fp50f10')
Line(t, np.abs(c), markers[2], 'thick', lin_type[0], color[6], mark_repeat=mark_freq, parent=ax2, label='line:cp50f10')

f = dat_p50f50['f_org'][0, :]
c = dat_p50f50['c'][0, :]
t_per_it = dat_p50f50['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[2], 'thick', lin_type[1], color[7], mark_repeat=mark_freq, parent=ax1, label='line:fp50f50')
Line(t, np.abs(c), markers[2], 'thick', lin_type[1], color[7], mark_repeat=mark_freq, parent=ax2, label='line:cp50f50')

f = dat_p50f100['f_org'][0, :]
c = dat_p50f100['c'][0, :]
t_per_it = dat_p50f100['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[2], 'thick', lin_type[2], color[8], mark_repeat=mark_freq, parent=ax1, label='line:fp50f100')
Line(t, np.abs(c), markers[2], 'thick', lin_type[2], color[8], mark_repeat=mark_freq, parent=ax2, label='line:cp50f100')

#############################
f = dat_hdm['fval'][:, 0]
# c = dat_hdm['cval'][:, 0]
t_per_it = dat_hdm['t_iter'][:,0]
t = get_t(t_per_it, f)
Line(t, np.abs(f), 'thick', lin_type[0], color[8], parent=ax1, label='line:fhdm')
# Line(t, np.abs(c), 'thick', lin_type[0], color[8], parent=ax2, label='line:chdm')

write_tex(fig1, fname_prefix='f_hist', view=True)
#write_tex(fig1, fname_prefix='f_hist', view=True, pream='C:/_research/latex/preamble.tikz')
cleanup_compile('f_hist')

write_tex(fig2, fname_prefix='c_hist', view=True)
#write_tex(fig2, fname_prefix='c_hist', view=True, pream='C:/_research/latex/preamble.tikz')
cleanup_compile('c_hist')



==> _py/inv1/snapsz/snap_study.py <==
import numpy as np
from pytikz.pltobj import Figure, Axes, Line, Node
from pytikz.predef import circle, pentagon, square, dot
from pytikz.style import Linestyle
from pytikz.sys_core import write_tex, cleanup_compile

# # Line styles
plus = Linestyle(mark='+', mark_size=2, mark_options='{solid}')
tri_up = Linestyle(mark='triangle', mark_size=2, mark_options='{solid}')
cross = Linestyle(mark='x', mark_size=2, mark_options='{solid}')
diamond = Linestyle(mark='diamond', mark_size=2, mark_options='{solid}')
otimes = Linestyle(mark='otimes', mark_size=2, mark_options='{solid}')

# # Create PGFPlots figure and axes
fig1 = Figure()
ax1  = Axes('axis', xmin=0,
           ymode='log',
           xlabel='{time $(s)$}', ylabel='{$j_i$}',
           parent=fig1)

fig2 = Figure()
ax2  = Axes('axis', xmin=0,
           ymode='log',
           xlabel='{time $(s)$}', ylabel='{$||\cbm_i||_\infty$}',
           parent=fig2)

#ax.add_bound_box([0.0, 1.0], [0.0, 1.0])

# # Load HDM data
dat_hdm = np.load('./hdm-interior-point-cfg0-nref1-18pts.npz')

dat_0 = np.load('./eqp-cfg0-nref1-18pts-sz0.npz')
dat_5 = np.load('./eqp-cfg0-nref1-18pts-sz5.npz')
dat_15 = np.load('./eqp-cfg0-nref1-18pts-sz15.npz')
dat_20 = np.load('./eqp-cfg0-nref1-18pts-sz20.npz')


# # Plot lines
color = ['blue', 'red', 'green', 'violet', 'black']
lin_type = ['solid']
markers = [dot, circle, diamond, cross]

'''
Groups: P10: dot
        P25: circle
        P50: diamond

        F10: solid
        F50: dashed
        F100: dotted
'''
# # First plot true objective function
def get_t(t_per_it, f):
    nit = len(f)
    t = np.zeros(nit)
    for i in range(nit):
        t[i] = sum(t_per_it[:i+1])
    return t

#############################
mark_freq = 1

f = dat_0['f_org'][0, :]
c = dat_0['c'][0, :]
t_per_it = dat_0['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[0], 'thick', lin_type[0], color[0], mark_repeat=mark_freq, parent=ax1, label='line:fsz0')
Line(t, np.abs(c), markers[0], 'thick', lin_type[0], color[0], mark_repeat=mark_freq, parent=ax2, label='line:csz0')

f = dat_5['f_org'][0, :]
c = dat_5['c'][0, :]
t_per_it = dat_5['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[1], 'thick', lin_type[0], color[1], mark_repeat=mark_freq, parent=ax1, label='line:fsz5')
Line(t, np.abs(c), markers[1], 'thick', lin_type[0], color[1], mark_repeat=mark_freq, parent=ax2, label='line:csz5')

f = dat_15['f_org'][0, :]
c = dat_15['c'][0, :]
t_per_it = dat_15['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[2], 'thick', lin_type[0], color[2], mark_repeat=mark_freq, parent=ax1, label='line:fsz15')
Line(t, np.abs(c), markers[2], 'thick', lin_type[0], color[2], mark_repeat=mark_freq, parent=ax2, label='line:csz15')

#############################
f = dat_20['f_org'][0, :]
c = dat_20['c'][0, :]
t_per_it = dat_20['t'][0, :]
t = get_t(t_per_it, f)
Line(t, np.abs(f), markers[3], 'thick', lin_type[0], color[3], mark_repeat=mark_freq, parent=ax1, label='line:fsz20')
Line(t, np.abs(c), markers[3], 'thick', lin_type[0], color[3], mark_repeat=mark_freq, parent=ax2, label='line:csz20')


#############################
f = dat_hdm['fval'][:, 0]
# c = dat_hdm['cval'][:, 0]
t_per_it = dat_hdm['t_iter'][:,0]
t = get_t(t_per_it, f)
Line(t, np.abs(f), 'thick', lin_type[0], color[4], parent=ax1, label='line:fhdm')
# Line(t, np.abs(c), 'thick', lin_type[0], color[8], parent=ax2, label='line:chdm')

write_tex(fig1, fname_prefix='f_hist', view=True)
#write_tex(fig1, fname_prefix='f_hist', view=True, pream='C:/_research/latex/preamble.tikz')
cleanup_compile('f_hist')

write_tex(fig2, fname_prefix='c_hist', view=True)
#write_tex(fig2, fname_prefix='c_hist', view=True, pream='C:/_research/latex/preamble.tikz')
cleanup_compile('c_hist')


